Riemannian Optimization and the Hartree-Fock Method

In the present work we studied a subfield of Applied Mathematics called Riemannian Optimization. The main goal of this subfield is to generalize algorithms, theorems and tools from Mathematical Optimization to the case in which the optimization problem is defined on a Riemannian manifold. As a case study, we implemented some of the main algorithms described in the literature (Gradient Descent, Newton-Raphson and Conjugate Gradient) to solve an optimization problem known as Hartree-Fock. This method is extremely important in the field of Computational Quantum Chemistry and it is a good case study because it is a problem somewhat hard to solve and, as a consequence of this, it requires many tools from Riemannian Optimization. Besides, it is also a good example to see how these algorithms perform in practice.

==> graph.py <==
import matplotlib.pyplot as plt
plt.rcParams.update({'font.size': 18})

from c2h4_data import *


fig, ax_array = plt.subplots(1, figsize=(14, 9))
ax = ax_array

ax.set_xlim(-5.0, 550)
ax.set_ylim(1e-15, 0.5)

ax.set_xlabel('Number of iterations')
ax.set_ylabel('Energy error ($E_h$)')

plt.title('C$_2$H$_4$ with 6-31G basis set')

line_attr = {'marker':     "o",
             'markersize': 4,
             'linewidth':  2}

line_attr_zoom = {'marker':     "o",
                  'markersize': 10,
                  'linewidth':  2}

## plota os graficos
line1, = ax.semilogy(c2h4_rnr,    c='C5', **line_attr)
line2, = ax.semilogy(c2h4_nrlm,   c='C4', **line_attr)
line3, = ax.semilogy(c2h4_scf,    c='C3', **line_attr)
line4, = ax.semilogy(c2h4_rcg_fr, c='C0', **line_attr)
line5, = ax.semilogy(c2h4_rcg_pr, c='C1', **line_attr)
line6, = ax.semilogy(c2h4_rgd,    c='C2', **line_attr)
## plota os pontos
point6, = ax.semilogy([5],  [0], marker=".", c='C5', markersize=20)
pointn, = ax.semilogy([7],  [0], marker=".", c='C4', markersize=20)
point5, = ax.semilogy([20], [0], marker=".", c='C3', markersize=20)

ax.legend([line1, line3, line2, line6, line5, line4, point6, pointn, point5],
          ['RNR', 'SCF + 2 DIIS', 'NRLM', 'RGD (0.02)', 'RCG-PR (0.07)',
           'RCG-FR (0.01)'], loc='upper right')


# ------ Zoom
# Lembre de definir antes daqui o limy e limx de ax
#

# limites do zoom (nas coordenadas dos dados)
xlim_min = -1
xlim_max = 21
ylim_min = 5*1e-15
ylim_max = 1e-6

# posição do inset nas coordenadas da figura (0 a 1)
rect_min = 0.45, 0.15
rect_size = 0.3, 0.3

# Estilos das linhas do zoom
plot_styles_zoom_pos = {'color': 'grey', 'linestyle': 'dashed', 'lw':0.9}
plot_styles_zoom = {'color': 'grey', 'linestyle': 'dotted', 'lw':0.9}

ax2 = fig.add_axes(rect=[rect_min[0], rect_min[1],
                         rect_size[0], rect_size[1]])
ax2.set_ylim(ylim_min, ylim_max)
ax2.set_xlim(xlim_min, xlim_max)
ax2.tick_params(axis='both', which='major', labelsize=15)

def from_ax_to_ax(x, y, ax_ini, ax_fin):
    """from ax_ini to ax_fin. x,y are in ax_ini
    
    ATENTION: Recall to use it only after xlim and ylim are
    defined and set!
    
    """
    inv = ax_fin.transData.inverted()
    tmp = ax_ini.transAxes.transform((x, y))
    tmp = inv.transform(tmp)
    return tmp

def from_fig_to_data(x):
    """from Figure coordinate to data coordinate
    
    ATENTION: Recall to use it only after xlim and ylim are
    defined and set!
    
    """
    inv = ax.transData.inverted()
    return inv.transform(fig.transFigure.transform(x))


rect_min_data = from_fig_to_data(rect_min)
rect_max_data = from_fig_to_data((rect_min[0] + rect_size[0],
                                  rect_min[1] + rect_size[1]))

## Desenha o quadrado que vai dar o zoom
ax.semilogy([xlim_min, xlim_min, xlim_max, xlim_max, xlim_min],
        [ylim_min, ylim_max, ylim_max, ylim_min, ylim_min],
        **plot_styles_zoom_pos)

# Desenha os traços que unem o quadrado ao inset
ax.semilogy([xlim_min, rect_min_data[0]],
        [ylim_min, rect_min_data[1]],
        **plot_styles_zoom)
ax.semilogy([xlim_max, rect_max_data[0]],
        [ylim_min, rect_min_data[1]],
        **plot_styles_zoom)
ax.semilogy([xlim_min, rect_min_data[0]],
        [ylim_max, rect_max_data[1]],
        **plot_styles_zoom)
ax.semilogy([xlim_max, rect_max_data[0]],
        [ylim_max, rect_max_data[1]],
        **plot_styles_zoom)

# Plots do zoom
ax2.semilogy(c2h4_rnr,    c='C5', **line_attr_zoom)
ax2.semilogy(c2h4_nrlm,   c='C4', **line_attr_zoom)
ax2.semilogy(c2h4_scf,    c='C3', **line_attr_zoom)
ax2.semilogy(c2h4_rcg_fr, c='C0', **line_attr_zoom)
ax2.semilogy(c2h4_rcg_pr, c='C1', **line_attr_zoom)
ax2.semilogy(c2h4_rgd,    c='C2', **line_attr_zoom)

ticks = [3, 5, 20]
ax2.set_xticks(ticks)
ax2.tick_params(axis='both', labelsize=13)

plt.savefig('c2h4.eps')
plt.show()

